EdgeGFL: Rethinking Edge Information in Graph Feature Preference Learning

Graph Neural Networks (GNNs) have significant advantages in handling non-Euclidean data and have been widely applied across various areas, thus receiving increasing attention in recent years. The framework of GNN models mainly includes the information propagation phase and the aggregation phase, treating nodes and edges as information entities and propagation channels, respectively. However, most existing GNN models face the challenge of disconnection between node and edge feature information, as these models typically treat the learning of edge and node features as independent tasks. To address this limitation, we aim to develop an edge-empowered graph feature preference learning framework that can capture edge embeddings to assist node embeddings. By leveraging the learned multidimensional edge feature matrix, we construct multi-channel filters to more effectively capture accurate node features, thereby obtaining the non-local structural characteristics and fine-grained high-order node features. Specifically, the inclusion of multidimensional edge information enhances the functionality and flexibility of the GNN model, enabling it to handle complex and diverse graph data more effectively. Additionally, integrating relational representation learning into the message passing framework allows graph nodes to receive more useful information, thereby facilitating node representation learning. Finally, experiments on four real-world heterogeneous graphs demonstrate the effectiveness of theproposed model.

==> Fig/bar_macro.py <==
import seaborn as sns
import matplotlib.pyplot as plt
import numpy as np
num_size = 65
# 准备数据
x = [0.32, 0.68]  # 二列柱状
y1 = [0.956801204, 0.943966698]  #dblp和acm上的  macro
y2 = [0.922990159, 0.925470163]  # 边的映射矩阵去掉
y3 = [0.951799982, 0.930968954]  # 节点编码最后的正则化处理
y4 = [0.951995258, 0.938763715]  # 对节点进行非线性映射
y5 = [0.92123368, 0.918319109]  # 基于边类型信息的初始化编码

# 创建画布和子图对象
# font = {'family': 'Times New Roman', 'weight': 'bold', 'size': 45}
font1 = {'family': 'Times New Roman', 'weight': 'normal', 'size': 38}

fig, ax = plt.subplots(figsize=(20, 16))
sns.set(style="whitegrid")
ax.grid(zorder=0)

# 绘制五列柱状图
ax.bar(x - 2*np.array([0.05, 0.05]), y1, width=0.05, color='#FF5E5E', label='HGFPN', zorder=100)
ax.bar(x - 1*np.array([0.05, 0.05]), y2, width=0.05, color='#F2A130', label='HGFPN-1', zorder=100)
ax.bar(x, y3, width=0.05, color='#5994FC', label='HGFPN-2', zorder=100)
ax.bar(x+1*np.array([0.05, 0.05]), y4, width=0.05, color='#2E9433', label='HGFPN-3', zorder=100)
ax.bar(x + 2*np.array([0.05, 0.05]), y5, width=0.05, color='#1257BF', label='HGFPN-4', zorder=100)


ax.spines['bottom'].set_linewidth(3)  #设置底部坐标轴的粗细
ax.spines['left'].set_linewidth(3)   #设置左边坐标轴的粗细
ax.spines['right'].set_linewidth(3)  #设置右边坐标轴的粗细
ax.spines['top'].set_linewidth(3) #设顶部坐标轴的粗细
ax.spines['bottom'].set_color('black')
ax.spines['left'].set_color('black')
ax.spines['right'].set_color('black')
ax.spines['top'].set_color('black')


# 设置标题、坐标轴标签和图例
# ax.set_ylabel('(a) Macro-F1 score', fontproperties='Times New Roman', size=num_size, fontweight='bold')
ax.set_xlim([0.1, 0.9])
ax.set_xticks(x)
ax.set_xticklabels(['DBLP', 'ACM'], fontproperties='Times New Roman', size=num_size, fontweight='bold')


ax.set_ylim([0.79, 1.01])
ax.set_yticks([0.8, 0.85, 0.9, 0.95, 1.0])
ax.set_yticklabels(['0.80', '0.85', '0.90', '0.95', '1.00'], fontproperties='Times New Roman', fontweight='bold', size= num_size)
ax.tick_params(axis='x', pad=30)
ax.tick_params(axis='y', pad=30)

# ax.legend(loc='upper center', fontsize=6, frameon=False)

# 显示图形
plt.legend(prop=font1, loc='best', frameon=False)  #set legend location
# plt.xlabel("# the instances", fontdict=font) # {'weight': 'normal', 'size': 26}
# plt.ylabel("CER", fontdict=font) # {'weight': 'normal', 'size': 26}



ax.tick_params(axis='both', length=0)
# plt.savefig('Ablation_micro.png', dpi=300)
plt.savefig("Ablation_macro.pdf", bbox_inches='tight')  # dpi = 1200,
plt.show(block=True)
plt.close()


==> Fig/bar_micro.py <==
import seaborn as sns
import matplotlib.pyplot as plt
import numpy as np
num_size = 65
# 准备数据
x = [0.32, 0.68]  # 二列柱状
y1 = [0.959859155, 0.943342776]  #dblp和acm上的  micro
y2 = [0.928169014, 0.92508656]  # 边的映射矩阵去掉
y3 = [0.955164319, 0.930752282]  # 节点编码最后的正则化处理
y4 = [0.951408451, 0.938306579]  # 对节点进行非线性映射
y5 = [0.926338028, 0.918161788]  # 基于边类型信息的初始化编码


# 创建画布和子图对象
# font = {'family': 'Times New Roman', 'weight': 'bold', 'size': 45}
font1 = {'family': 'Times New Roman', 'weight': 'normal', 'size': 38}

fig, ax = plt.subplots(figsize=(20, 16))
sns.set(style="whitegrid")
ax.grid(zorder=0)

# 绘制五列柱状图
ax.bar(x - 2*np.array([0.05, 0.05]), y1, width=0.05, color='#FF5E5E', label='HGFPN', zorder=100)
ax.bar(x - 1*np.array([0.05, 0.05]), y2, width=0.05, color='#F2A130', label='HGFPN-1', zorder=100)
ax.bar(x, y3, width=0.05, color='#5994FC', label='HGFPN-2', zorder=100)
ax.bar(x+1*np.array([0.05, 0.05]), y4, width=0.05, color='#2E9433', label='HGFPN-3', zorder=100)
ax.bar(x + 2*np.array([0.05, 0.05]), y5, width=0.05, color='#1257BF', label='HGFPN-4', zorder=100)


ax.spines['bottom'].set_linewidth(3)  #设置底部坐标轴的粗细
ax.spines['left'].set_linewidth(3)   #设置左边坐标轴的粗细
ax.spines['right'].set_linewidth(3)  #设置右边坐标轴的粗细
ax.spines['top'].set_linewidth(3) #设顶部坐标轴的粗细
ax.spines['bottom'].set_color('black')
ax.spines['left'].set_color('black')
ax.spines['right'].set_color('black')
ax.spines['top'].set_color('black')


# 设置标题、坐标轴标签和图例
# ax.set_ylabel('(a) Macro-F1 score', fontproperties='Times New Roman', size=num_size, fontweight='bold')
ax.set_xlim([0.1, 0.9])
ax.set_xticks(x)
ax.set_xticklabels(['DBLP', 'ACM'], fontproperties='Times New Roman', size=num_size, fontweight='bold')


ax.set_ylim([0.79, 1.01])
ax.set_yticks([0.8, 0.85, 0.9, 0.95, 1.0])
ax.set_yticklabels(['0.80', '0.85', '0.90', '0.95', '1.00'], fontproperties='Times New Roman', fontweight='bold', size= num_size)
ax.tick_params(axis='x', pad=30)
ax.tick_params(axis='y', pad=30)

# ax.legend(loc='upper center', fontsize=6, frameon=False)

# 显示图形
plt.legend(prop=font1, loc='best', frameon=False)  #set legend location
# plt.xlabel("# the instances", fontdict=font) # {'weight': 'normal', 'size': 26}
# plt.ylabel("CER", fontdict=font) # {'weight': 'normal', 'size': 26}



ax.tick_params(axis='both', length=0)
# plt.savefig('Ablation_micro.png', dpi=300)
plt.savefig("Ablation_micro.pdf", bbox_inches='tight')  # dpi = 1200,
plt.show(block=True)
plt.close()
